Decomposition Without Regret

Programming languages are embracing both functional and object-oriented paradigms. A key difference between the two paradigms is the way of achieving data abstraction. That is, how to organize data with associated operations. There are important tradeoffs between functional and object-oriented decomposition in terms of extensibility and expressiveness. Unfortunately, programmers are usually forced to select a particular decomposition style in the early stage of programming. Once the wrong design decision has been made, the price for switching to the other decomposition style could be rather high since pervasive manual refactoring is often needed. To address this issue, this paper presents a bidirectional transformation system between functional and object-oriented decomposition. We formalize the core of the system in the FOOD calculus, which captures the essence of functional and object-oriented decomposition. We prove that the transformation preserves the type and semantics of the original program. We further implement FOOD in Scala as a translation tool called Cook and conduct several case studies to demonstrate the applicability and effectiveness of Cook.

==> run.sh <==
#!/bin/bash

if [ $1 ]
then
    case "$1" in
    bib )       
        pdflatex paper.tex
        bibtex paper     
    ;;
    * )
        echo "Usage (In terminal with zsh):"
        echo "\t\t./run.sh"
        echo "render and open a new pdf"
        echo "\t\t./run.sh bib"
        echo "render and open a new pdf with bib changes"
    esac   
fi

ruby computePositions.rb
pdflatex -shell-escape paper.tex
#open paper.pdf

rm footempfile.txt
# rm *.bbl
# rm *.blg
rm *.log
rm *-old

